Comment on "Geometry of the quantum set on no-signaling faces"

In Ref. [1] the authors claim that the Almost Quantum set of correlations cannot reproduce two points on the boundary of the quantum set of correlations. This claim is incorrect. The underlying issue is that the associated SDP is not strictly feasible, which makes the numerical solvers give unreliable answers. We give analytical proofs that both points are indeed reproduced by Almost Quantum.

==> anc/first.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34247,        966]
NotebookOptionsPosition[     31363,        911]
NotebookOutlinePosition[     31697,        926]
CellTagsIndexPosition[     31654,        923]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "a0", "a1", "b0", "b1", "a0b0", "a0b1", "a1b0", "a1b1"},
       {"0", "a0", "a0a1", "a0b0", "a0b1", "a0b0", "a0b1", "a0a1b0", "a0a1b1"},
       {"0", "0", "a1", "a1b0", "a1b1", "a0a1b0", "a0a1b1", "a1b0", "a1b1"},
       {"0", "0", "0", "b0", "b0b1", "a0b0", "a0b0b1", "a1b0", "a1b0b1"},
       {"0", "0", "0", "0", "b1", "a0b0b1", "a0b1", "a1b0b1", "a1b1"},
       {"0", "0", "0", "0", "0", "a0b0", "a0b0b1", "a0a1b0", "a0a1b0b1"},
       {"0", "0", "0", "0", "0", "0", "a0b1", "a0a1b1b0", "a0a1b1"},
       {"0", "0", "0", "0", "0", "0", "0", "a1b0", "a1b0b1"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "a1b1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", " ", "=", " ", 
   RowBox[{"M1", " ", "+", " ", 
    RowBox[{"Transpose", "[", "M1", "]"}], " ", "-", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Diagonal", "[", "M1", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "M", "]"}]}], "Input",
 CellChangeTimes->{{3.884344479448597*^9, 3.884344542947983*^9}, {
   3.884344611375046*^9, 3.884344625430072*^9}, {3.884344736810987*^9, 
   3.884344759882472*^9}, {3.884344798425358*^9, 3.884344867216255*^9}, {
   3.8843450931542473`*^9, 3.884345134673637*^9}, {3.884345294885058*^9, 
   3.884345295229163*^9}, {3.8843453616918573`*^9, 3.8843453631791477`*^9}, {
   3.8843454005000896`*^9, 3.884345400803858*^9}, {3.884345441014147*^9, 
   3.8843454502369843`*^9}, {3.884426663896243*^9, 3.884426664248809*^9}, 
   3.884428112575379*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"eb4a081f-c214-4612-a32e-183527067d34"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "a0", "a1", "b0", "b1", "a0b0", "a0b1", "a1b0", "a1b1"},
     {"a0", "a0", "a0a1", "a0b0", "a0b1", "a0b0", "a0b1", "a0a1b0", 
      "a0a1b1"},
     {"a1", "a0a1", "a1", "a1b0", "a1b1", "a0a1b0", "a0a1b1", "a1b0", 
      "a1b1"},
     {"b0", "a0b0", "a1b0", "b0", "b0b1", "a0b0", "a0b0b1", "a1b0", 
      "a1b0b1"},
     {"b1", "a0b1", "a1b1", "b0b1", "b1", "a0b0b1", "a0b1", "a1b0b1", 
      "a1b1"},
     {"a0b0", "a0b0", "a0a1b0", "a0b0", "a0b0b1", "a0b0", "a0b0b1", "a0a1b0", 
      "a0a1b0b1"},
     {"a0b1", "a0b1", "a0a1b1", "a0b0b1", "a0b1", "a0b0b1", "a0b1", 
      "a0a1b1b0", "a0a1b1"},
     {"a1b0", "a0a1b0", "a1b0", "a1b0", "a1b0b1", "a0a1b0", "a0a1b1b0", 
      "a1b0", "a1b0b1"},
     {"a1b1", "a0a1b1", "a1b1", "a1b0b1", "a1b1", "a0a1b0b1", "a0a1b1", 
      "a1b0b1", "a1b1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.884345490070635*^9, 3.884403739524063*^9, 
  3.8844266651851482`*^9, 3.884426777378408*^9, 3.884426810152977*^9, 
  3.884428113331359*^9, 3.8847500796223917`*^9, 3.884756873195632*^9},
 CellLabel->
  "Out[3]//MatrixForm=",ExpressionUUID->"d35b8aeb-6c9b-4e1d-8483-\
d9f86e616ea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{
    RowBox[{"\[Mu]", "/", "2"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Mu]"}], ")"}], "/", "3"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{
    RowBox[{"\[Mu]", "/", "2"}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Mu]"}], ")"}], "/", "3"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Mu]"}], ")"}], "/", "6"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"void", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"M", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"a1", "\[Rule]", "y"}], ",", 
       RowBox[{"b0", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"b1", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"a0b0", "\[Rule]", "x"}], ",", 
       RowBox[{"a0b1", "\[Rule]", "x"}], ",", 
       RowBox[{"a1b0", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"a1b1", "\[Rule]", "z"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UpperTriangularize", "[", "void", "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.884345526577763*^9, 3.884345648406945*^9}, {
  3.884750085050626*^9, 3.884750087958733*^9}, {3.884752732204277*^9, 
  3.884752740370193*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"74ef729e-8221-4685-80e8-aa194c1603a7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"4", "-", "\[Mu]"}], "6"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]},
     {"0", 
      FractionBox["1", "2"], "a0a1", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0a1b0", "a0a1b1"},
     {"0", "0", 
      FractionBox[
       RowBox[{"4", "-", "\[Mu]"}], "6"], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"], "a0a1b0", "a0a1b1", 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]},
     {"0", "0", "0", 
      FractionBox["1", "2"], "b0b1", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0b0b1", 
      FractionBox["1", "2"], "a1b0b1"},
     {"0", "0", "0", "0", 
      FractionBox["1", "2"], "a0b0b1", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a1b0b1", 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0b0b1", "a0a1b0", "a0a1b0b1"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0a1b1b0", "a0a1b1"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "a1b0b1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.884345627847473*^9, 3.884345649105659*^9}, 
   3.884403745060841*^9, 3.88442677973174*^9, 3.88442681241297*^9, {
   3.8847500819691143`*^9, 3.884750088561679*^9}, 3.88475274099685*^9, 
   3.88475687602136*^9},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"1f8c2231-0828-482e-a32f-\
5c1af3e3f169"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", " ", "0", ",", 
     RowBox[{"-", "1"}], ",", " ", "0", ",", 
     RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
     " ", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", " ", "0", ",", " ", "0", ",", "1", ",", " ", "0", ",", " ", "0",
      ",", " ", "0", ",", " ", 
     RowBox[{"-", "1"}], ",", " ", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Mu]", ",", "a0a1", ",", "b0b1", ",", "a0a1b0", ",", "a0a1b1", ",", 
     "a0b0b1", ",", "a1b0b1", ",", "a0a1b0b1", ",", "a0a1b1b0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sub", "[", "i_", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"vars", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0", "=", 
   RowBox[{"void", "/.", 
    RowBox[{"sub", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"void", "/.", 
        RowBox[{"sub", "[", "i", "]"}]}], ")"}], "-", "g0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"g0", ".", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"v1", ",", "v1"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"g0", ".", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"v2", ",", "v2"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"v1", ",", "v1"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"v2", ",", "v2"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.884426727453826*^9, 3.884426761356497*^9}, {
  3.884751594094594*^9, 3.884751597491325*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"4a66814e-e155-4005-b409-499692f41852"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.884426761951232*^9, 3.884426784054552*^9}, 
   3.884426816853125*^9, 3.8847516629623613`*^9, 3.884756882216873*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"49e06231-2dc9-4d1e-a4d3-e7ce05256f8e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.884426761951232*^9, 3.884426784054552*^9}, 
   3.884426816853125*^9, 3.8847516629623613`*^9, 3.8847568822184*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d6727228-ad37-40d4-be4a-6a7e9b6f133f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.884426761951232*^9, 3.884426784054552*^9}, 
   3.884426816853125*^9, 3.8847516629623613`*^9, 3.884756882219837*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"6236d578-d77d-4a68-99c1-b4c253abed58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.884426761951232*^9, 3.884426784054552*^9}, 
   3.884426816853125*^9, 3.8847516629623613`*^9, 3.8847568822215014`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"b3fb8a17-368d-4bb9-ada3-d1f5e9a3b68a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"void", ".", "v1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"void", ".", "v2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.884345714421616*^9, 3.884345721577977*^9}, {
  3.884345807628598*^9, 3.8843458252103043`*^9}, {3.884345911248399*^9, 
  3.88434591556409*^9}, {3.88442683095717*^9, 3.884426838737899*^9}, {
  3.884751673929459*^9, 3.884751680222872*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8915d6f7-d9ea-4ab9-aecc-ab424a369a4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "6"], "-", "a0a1", "+", "a0a1b1", "-", 
    FractionBox["\[Mu]", "6"]}], ",", "0", ",", 
   RowBox[{"a1b0b1", "-", "b0b1"}], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "a0a1b0"}], "+", "a0a1b0b1", "-", "a0b0b1", "+", 
    FractionBox[
     RowBox[{"2", "+", "\[Mu]"}], "6"]}], ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.884345717255924*^9, 3.884345722230464*^9}, {
   3.884345811582057*^9, 3.884345825447302*^9}, 3.8843459161841507`*^9, 
   3.884345952455284*^9, {3.88434598765518*^9, 3.884346005299446*^9}, {
   3.8844037614019737`*^9, 3.884403772168722*^9}, 3.8844268394156523`*^9, {
   3.884751664700995*^9, 3.884751680744027*^9}, 3.884756890673801*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"4440f401-606d-435a-a7ed-c8393507832f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"6", " ", "a0a1b0"}], "+", "\[Mu]"}], ")"}]}], ",", "0", ",", 
   "0", ",", 
   RowBox[{
    RowBox[{"-", "a1b0b1"}], "+", "b0b1"}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"6", " ", "a0a1b0"}], "+", "\[Mu]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "a0a1b1b0"}], "+", "a0b0b1"}], ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.884345717255924*^9, 3.884345722230464*^9}, {
   3.884345811582057*^9, 3.884345825447302*^9}, 3.8843459161841507`*^9, 
   3.884345952455284*^9, {3.88434598765518*^9, 3.884346005299446*^9}, {
   3.8844037614019737`*^9, 3.884403772168722*^9}, 3.8844268394156523`*^9, {
   3.884751664700995*^9, 3.884751680744027*^9}, 3.884756890675748*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"03ce1687-554d-404d-8419-2f773cf032aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"goodvoid", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"void", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1b0b1", "\[Rule]", "b0b1"}], ",", 
       RowBox[{"a0a1b1b0", "\[Rule]", "a0b0b1"}], ",", 
       RowBox[{"a0a1b0", "\[Rule]", 
        RowBox[{
         RowBox[{"\[Mu]", "/", "6"}], "+", 
         RowBox[{"1", "/", "3"}]}]}], ",", 
       RowBox[{"a0a1b1", "\[Rule]", 
        RowBox[{
         RowBox[{"\[Mu]", "/", "6"}], "+", "a0a1", "-", 
         RowBox[{"1", "/", "6"}]}]}], ",", 
       RowBox[{"a0a1b0b1", "\[Rule]", "a0b0b1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UpperTriangularize", "[", "goodvoid", "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.884345854008951*^9, 3.884346014086603*^9}, {
  3.884403804860598*^9, 3.884403807955456*^9}, {3.8844038408029003`*^9, 
  3.88440393638807*^9}, {3.8844039794084253`*^9, 3.884404053573296*^9}, {
  3.884751723590651*^9, 3.884751726566617*^9}, {3.884752414506279*^9, 
  3.884752418405718*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a5b93ee3-0e20-4902-90b4-8eec10c8ec5f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"4", "-", "\[Mu]"}], "6"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]},
     {"0", 
      FractionBox["1", "2"], "a0a1", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "a0a1"}], "+", "\[Mu]"}], ")"}]}]},
     {"0", "0", 
      FractionBox[
       RowBox[{"4", "-", "\[Mu]"}], "6"], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"], 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "a0a1"}], "+", "\[Mu]"}], ")"}]}], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]},
     {"0", "0", "0", 
      FractionBox["1", "2"], "b0b1", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0b0b1", 
      FractionBox["1", "2"], "b0b1"},
     {"0", "0", "0", "0", 
      FractionBox["1", "2"], "a0b0b1", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "b0b1", 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0b0b1", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0b0b1"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", "+", "\[Mu]"}], "6"], "a0b0b1", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "a0a1"}], "+", "\[Mu]"}], ")"}]}]},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "b0b1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"1", "-", "\[Mu]"}], "6"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.884345906951672*^9, 3.884345948986576*^9, {3.884345985701325*^9, 
   3.884346014870845*^9}, 3.884403770225216*^9, 3.8844039373174353`*^9, 
   3.8844039809784393`*^9, {3.884404042974506*^9, 3.884404054170349*^9}, 
   3.884426879034556*^9, 3.884751727259948*^9, 3.884752419063612*^9, 
   3.884756947173473*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"3b193777-3c7d-4b0b-9cc3-\
547e3447f383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalvoid", "=", 
   RowBox[{"goodvoid", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Mu]", "\[Rule]", "0"}], ",", 
      RowBox[{"a0a1", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}], ",", 
      RowBox[{"b0b1", "\[Rule]", 
       RowBox[{"1", "/", "6"}]}], ",", 
      RowBox[{"a0b0b1", "\[Rule]", 
       RowBox[{"1", "/", "6"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalvoid", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eigenvalues", "[", "finalvoid", "]"}], "//", "N"}]}], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"d21d5581-5839-4591-b9c0-8c9114846fe6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox["1", "2"], 
      FractionBox["2", "3"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"]},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"]},
     {
      FractionBox["2", "3"], 
      FractionBox["1", "3"], 
      FractionBox["2", "3"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"]},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "3"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"]},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"]},
     {
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"]},
     {
      FractionBox["1", "3"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"]},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "3"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"], 
      FractionBox["1", "3"], 
      FractionBox["1", "6"], 
      FractionBox["1", "2"], 
      FractionBox["1", "6"]},
     {
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"], 
      FractionBox["1", "6"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.884427112435481*^9, 3.884753210713324*^9, 
  3.884756954827837*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"e3817bd3-546a-4868-96f7-\
75d405ac4b60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.1638939557774384`", ",", "0.6834910519759644`", ",", 
   "0.3631013993364468`", ",", "0.12756676090324126`", ",", 
   "0.09269123292265578`", ",", "0.06925559908425347`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.884427112435481*^9, 3.884753210713324*^9, 
  3.884756954831087*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"29a300e7-ddbc-4a74-b4bc-a8140daceaa3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "a0a1", ",", "b0b1", ",", "a0b0b1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sub", "[", "i_", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"vars", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{"goodvoid", "/.", 
    RowBox[{"sub", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"goodvoid", "/.", 
        RowBox[{"sub", "[", "i", "]"}]}], ")"}], "-", "r0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.884405124877962*^9, 3.884405245940475*^9}, {
  3.884407886845501*^9, 3.8844078954314528`*^9}, {3.884427347858986*^9, 
  3.8844274668070393`*^9}, {3.884427514619424*^9, 3.884427522284892*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6ed0d909-a9a6-4cf9-a817-9532ead3157b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dual", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", "2"], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["1", "2"], 
        FractionBox["1", "2"], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], "2", 
        FractionBox["1", "2"], "0", 
        FractionBox["1", "2"], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", 
        FractionBox["3", "2"]},
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["1", "2"], 
        FractionBox["1", "2"], "0", 
        FractionBox["1", "2"], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["1", "2"], 
        FractionBox["1", "2"], "0", 
        FractionBox["1", "2"], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0"},
       {
        FractionBox["1", "2"], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "2", "2", "0", 
        RowBox[{"-", 
         FractionBox["3", "2"]}]},
       {
        FractionBox["1", "2"], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "2", "2", "0", 
        RowBox[{"-", 
         FractionBox["3", "2"]}]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["3", "2"], "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["3", "2"]}], 
        RowBox[{"-", 
         FractionBox["3", "2"]}], "0", 
        FractionBox["3", "2"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"r0", ".", "dual"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", "dual"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"90fe3c4b-0df8-4644-9f1c-1a2496cd2803"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.884427667139373*^9, {3.884752763517398*^9, 3.884752767798677*^9}, 
   3.8847569617807283`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"8e36adac-fd98-448e-bb44-75d565eee8aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.884427667139373*^9, {3.884752763517398*^9, 3.884752767798677*^9}, 
   3.884756961782357*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"6174b166-0ed7-421b-a27c-a710b774bb96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "dual", "]"}]], "Input",
 CellChangeTimes->{{3.88442767758558*^9, 3.884427680970043*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"576aeb04-31c7-45de-8eee-fab3842c086f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["15", "2"], ",", 
   FractionBox["3", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.884427681685801*^9, 3.884756967871076*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"c512c748-784c-483f-932d-07ff6a24eb8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalvoid", ".", "dual"}]], "Input",
 CellChangeTimes->{{3.884427712550913*^9, 3.884427714750696*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"214b0e37-764e-4cc6-b2bb-64e467fe26eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.884427715499003*^9, 3.8847569804402323`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"82528e3b-3c05-4bcc-8d30-55848a0d3dfc"]
}, Open  ]]
},
WindowSize->{1246, 1376},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2191, 43, 234, "Input",ExpressionUUID->"eb4a081f-c214-4612-a32e-183527067d34"],
Cell[2774, 67, 1656, 38, 191, "Output",ExpressionUUID->"d35b8aeb-6c9b-4e1d-8483-d9f86e616ea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4467, 110, 1612, 49, 124, "Input",ExpressionUUID->"74ef729e-8221-4685-80e8-aa194c1603a7"],
Cell[6082, 161, 2670, 76, 299, "Output",ExpressionUUID->"1f8c2231-0828-482e-a32f-5c1af3e3f169"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8789, 242, 2774, 82, 239, "Input",ExpressionUUID->"4a66814e-e155-4005-b409-499692f41852"],
Cell[11566, 326, 245, 3, 35, "Output",ExpressionUUID->"49e06231-2dc9-4d1e-a4d3-e7ce05256f8e"],
Cell[11814, 331, 243, 3, 35, "Output",ExpressionUUID->"d6727228-ad37-40d4-be4a-6a7e9b6f133f"],
Cell[12060, 336, 367, 7, 35, "Output",ExpressionUUID->"6236d578-d77d-4a68-99c1-b4c253abed58"],
Cell[12430, 345, 369, 7, 35, "Output",ExpressionUUID->"b3fb8a17-368d-4bb9-ada3-d1f5e9a3b68a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12836, 357, 517, 9, 55, "Input",ExpressionUUID->"8915d6f7-d9ea-4ab9-aecc-ab424a369a4c"],
Cell[13356, 368, 852, 17, 53, "Output",ExpressionUUID->"4440f401-606d-435a-a7ed-c8393507832f"],
Cell[14211, 387, 984, 24, 53, "Output",ExpressionUUID->"03ce1687-554d-404d-8419-2f773cf032aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15232, 416, 1153, 27, 55, "Input",ExpressionUUID->"a5b93ee3-0e20-4902-90b4-8eec10c8ec5f"],
Cell[16388, 445, 3449, 102, 299, "Output",ExpressionUUID->"3b193777-3c7d-4b0b-9cc3-547e3447f383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19874, 552, 655, 16, 78, "Input",ExpressionUUID->"d21d5581-5839-4591-b9c0-8c9114846fe6"],
Cell[20532, 570, 3204, 109, 299, "Output",ExpressionUUID->"e3817bd3-546a-4868-96f7-75d405ac4b60"],
Cell[23739, 681, 443, 9, 35, "Output",ExpressionUUID->"29a300e7-ddbc-4a74-b4bc-a8140daceaa3"]
}, Open  ]],
Cell[24197, 693, 1302, 36, 101, "Input",ExpressionUUID->"6ed0d909-a9a6-4cf9-a817-9532ead3157b"],
Cell[CellGroupData[{
Cell[25524, 733, 2994, 93, 339, "Input",ExpressionUUID->"90fe3c4b-0df8-4644-9f1c-1a2496cd2803"],
Cell[28521, 828, 226, 4, 35, "Output",ExpressionUUID->"8e36adac-fd98-448e-bb44-75d565eee8aa"],
Cell[28750, 834, 308, 7, 35, "Output",ExpressionUUID->"6174b166-0ed7-421b-a27c-a710b774bb96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29095, 846, 211, 3, 31, "Input",ExpressionUUID->"576aeb04-31c7-45de-8eee-fab3842c086f"],
Cell[29309, 851, 335, 7, 53, "Output",ExpressionUUID->"c512c748-784c-483f-932d-07ff6a24eb8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29681, 863, 205, 3, 31, "Input",ExpressionUUID->"214b0e37-764e-4cc6-b2bb-64e467fe26eb"],
Cell[29889, 868, 1458, 40, 116, "Output",ExpressionUUID->"82528e3b-3c05-4bcc-8d30-55848a0d3dfc"]
}, Open  ]]
}
]
*)



==> anc/second.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64163,       1766]
NotebookOptionsPosition[     60716,       1702]
NotebookOutlinePosition[     61050,       1717]
CellTagsIndexPosition[     61007,       1714]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"M1", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "a0", "a1", "b0", "b1", "a0b0", "a0b1", "a1b0", "a1b1"},
      {"0", "a0", "a0a1", "a0b0", "a0b1", "a0b0", "a0b1", "a0a1b0", 
       "a0a1b1"},
      {"0", "0", "a1", "a1b0", "a1b1", "a0a1b0", "a0a1b1", "a1b0", "a1b1"},
      {"0", "0", "0", "b0", "b0b1", "a0b0", "a0b0b1", "a1b0", "a1b0b1"},
      {"0", "0", "0", "0", "b1", "a0b0b1", "a0b1", "a1b0b1", "a1b1"},
      {"0", "0", "0", "0", "0", "a0b0", "a0b0b1", "a0a1b0", "a0a1b0b1"},
      {"0", "0", "0", "0", "0", "0", "a0b1", "a0a1b1b0", "a0a1b1"},
      {"0", "0", "0", "0", "0", "0", "0", "a1b0", "a1b0b1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "a1b1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", " ", "=", " ", 
   RowBox[{"M1", " ", "+", " ", 
    RowBox[{"Transpose", "[", "M1", "]"}], " ", "-", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Diagonal", "[", "M1", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "M", "]"}]}], "Input",
 CellChangeTimes->{{3.884412091736149*^9, 3.884412092129881*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5d5cbe6e-46a9-49d5-9689-a410438d0d73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "a0", ",", "a1", ",", "b0", ",", "b1", ",", "a0b0", ",", "a0b1",
      ",", "a1b0", ",", "a1b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "a0", ",", "a0a1", ",", "a0b0", ",", "a0b1", ",", "a0b0", ",", 
     "a0b1", ",", "a0a1b0", ",", "a0a1b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "a1", ",", "a1b0", ",", "a1b1", ",", "a0a1b0", ",", 
     "a0a1b1", ",", "a1b0", ",", "a1b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "b0", ",", "b0b1", ",", "a0b0", ",", 
     "a0b0b1", ",", "a1b0", ",", "a1b0b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "b1", ",", "a0b0b1", ",", "a0b1", 
     ",", "a1b0b1", ",", "a1b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "a0b0", ",", "a0b0b1", 
     ",", "a0a1b0", ",", "a0a1b0b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "a0b1", ",", 
     "a0a1b1b0", ",", "a0a1b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "a1b0", ",", "a1b0b1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "a1b1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8844120925629807`*^9, 3.884754111822566*^9, 
  3.884756733917385*^9, 3.8847710118638687`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"db55dea7-af06-4cf3-87c7-0a306c136a74"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "a0", "a1", "b0", "b1", "a0b0", "a0b1", "a1b0", "a1b1"},
     {"a0", "a0", "a0a1", "a0b0", "a0b1", "a0b0", "a0b1", "a0a1b0", 
      "a0a1b1"},
     {"a1", "a0a1", "a1", "a1b0", "a1b1", "a0a1b0", "a0a1b1", "a1b0", 
      "a1b1"},
     {"b0", "a0b0", "a1b0", "b0", "b0b1", "a0b0", "a0b0b1", "a1b0", 
      "a1b0b1"},
     {"b1", "a0b1", "a1b1", "b0b1", "b1", "a0b0b1", "a0b1", "a1b0b1", 
      "a1b1"},
     {"a0b0", "a0b0", "a0a1b0", "a0b0", "a0b0b1", "a0b0", "a0b0b1", "a0a1b0", 
      "a0a1b0b1"},
     {"a0b1", "a0b1", "a0a1b1", "a0b0b1", "a0b1", "a0b0b1", "a0b1", 
      "a0a1b1b0", "a0a1b1"},
     {"a1b0", "a0a1b0", "a1b0", "a1b0", "a1b0b1", "a0a1b0", "a0a1b1b0", 
      "a1b0", "a1b0b1"},
     {"a1b1", "a0a1b1", "a1b1", "a1b0b1", "a1b1", "a0a1b0b1", "a0a1b1", 
      "a1b0b1", "a1b1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8844120925629807`*^9, 3.884754111822566*^9, 
  3.884756733917385*^9, 3.884771011867938*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"47ad5c50-f750-442d-929c-\
159aaf430a27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "38"}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"hardy", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "\[Alpha]", ",", 
       RowBox[{"2", "\[Alpha]"}], ",", "\[Alpha]", ",", 
       RowBox[{"2", "\[Alpha]"}], ",", "0", ",", "\[Alpha]", ",", "\[Alpha]", 
       ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pr", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "0"}], "}"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"pars", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"\[Mu]", " ", "pr"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Mu]"}], ")"}], " ", "hardy"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.884412150051509*^9, 3.8844121800585413`*^9}, {
  3.884412247962369*^9, 3.884412310616955*^9}, {3.884412467434622*^9, 
  3.884412467644291*^9}, {3.884426123901404*^9, 3.8844261250998487`*^9}, {
  3.8844261593535357`*^9, 3.8844261661663*^9}, {3.884754178478258*^9, 
  3.8847541905893*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2032899f-1ef4-4744-bbe7-7b3be01c28ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"\[Alpha]", "+", 
    FractionBox["\[Mu]", "2"], "-", 
    RowBox[{"\[Alpha]", " ", "\[Mu]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", "\[Mu]"}], ")"}]}],
    ",", 
   RowBox[{"\[Alpha]", "+", 
    FractionBox["\[Mu]", "2"], "-", 
    RowBox[{"\[Alpha]", " ", "\[Mu]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", "\[Mu]"}], ")"}]}],
    ",", 
   FractionBox["\[Mu]", "2"], ",", 
   RowBox[{"\[Alpha]", "+", 
    FractionBox["\[Mu]", "2"], "-", 
    RowBox[{"\[Alpha]", " ", "\[Mu]"}]}], ",", 
   RowBox[{"\[Alpha]", "+", 
    FractionBox["\[Mu]", "2"], "-", 
    RowBox[{"\[Alpha]", " ", "\[Mu]"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8844122777877274`*^9, 3.884412311678379*^9}, 
   3.884412468491654*^9, 3.884426125759015*^9, 3.88442616729595*^9, 
   3.88475412032342*^9, 3.884754191043785*^9, 3.884756735578374*^9, 
   3.8847710131518297`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"bca724f8-3979-43c2-9042-0a8a5312c3c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"void", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"M", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"a1", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"b0", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"b1", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"a0b0", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ",", 
       RowBox[{"a0b1", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], ",", 
       RowBox[{"a1b0", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], ",", 
       RowBox[{"a1b1", "\[Rule]", 
        RowBox[{"pars", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UpperTriangularize", "[", 
   RowBox[{"Collect", "[", 
    RowBox[{"void", ",", "\[Alpha]"}], "]"}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.884412349502161*^9, 3.884412422604308*^9}, {
  3.8844124570127087`*^9, 3.884412514475993*^9}, {3.8847541240793743`*^9, 
  3.884754159939363*^9}, {3.884754308654738*^9, 3.8847543138591633`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c5c1aa65-8f4c-4699-a481-1e5abd8870fb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "a0a1", 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "a0a1b0", "a0a1b1"},
     {"0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0", "a0a1b0", "a0a1b1", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "b0b1", 
      FractionBox["\[Mu]", "2"], "a0b0b1", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "a1b0b1"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "a0b0b1", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "a1b0b1", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[Mu]", "2"], "a0b0b1", "a0a1b0", "a0a1b0b1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "a0a1b1b0", "a0a1b1"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "a1b0b1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.88441249646422*^9, 3.884412515248258*^9}, 
   3.884426127570559*^9, 3.884426168675939*^9, 3.8847541301164293`*^9, 
   3.884754193329245*^9, 3.8847543146494303`*^9, 3.884756737075611*^9, 
   3.884771014571999*^9},
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"dde14a66-234a-4a4f-a86b-\
a0e6bf3c6060"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Mu]", ",", "a0a1", ",", "b0b1", ",", "a0a1b0", ",", "a0a1b1", ",", 
     "a0b0b1", ",", "a1b0b1", ",", "a0a1b0b1", ",", "a0a1b1b0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sub", "[", "i_", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"vars", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0", "=", 
   RowBox[{"void", "/.", 
    RowBox[{"sub", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"void", "/.", 
        RowBox[{"sub", "[", "i", "]"}]}], ")"}], "-", "g0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"g0", ".", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"v1", ",", "v1"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"g0", ".", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"v2", ",", "v2"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"g0", ".", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"v3", ",", "v3"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"v1", ",", "v1"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"v2", ",", "v2"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"v3", ",", "v3"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.884424669342716*^9, 3.8844246888743563`*^9}, {
  3.884424744735858*^9, 3.8844248349231863`*^9}, {3.884424867486373*^9, 
  3.884424873117001*^9}, {3.884425590070673*^9, 3.8844256834188833`*^9}, {
  3.884425901615107*^9, 3.8844260441711397`*^9}, {3.884754999920137*^9, 
  3.8847550021346893`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0e1c822b-298a-4f9f-8d8f-4d7ea9e3036a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8844248199101048`*^9, 3.8844248739867277`*^9, {3.8844256268158617`*^9, 
   3.8844256366053677`*^9}, 3.884425684266301*^9, 3.8844259318479967`*^9, {
   3.884425972007563*^9, 3.884426046786109*^9}, 3.884426133603594*^9, 
   3.884426169667329*^9, 3.8847550032016773`*^9, 3.884756740858726*^9, 
   3.8847710162280283`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"ff079044-3a8f-4fc0-b9b4-5481104acdda"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8844248199101048`*^9, 3.8844248739867277`*^9, {3.8844256268158617`*^9, 
   3.8844256366053677`*^9}, 3.884425684266301*^9, 3.8844259318479967`*^9, {
   3.884425972007563*^9, 3.884426046786109*^9}, 3.884426133603594*^9, 
   3.884426169667329*^9, 3.8847550032016773`*^9, 3.884756740858726*^9, 
   3.884771016230167*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"68618fd9-eec6-4086-b203-124b5dc9c468"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8844248199101048`*^9, 3.8844248739867277`*^9, {3.8844256268158617`*^9, 
   3.8844256366053677`*^9}, 3.884425684266301*^9, 3.8844259318479967`*^9, {
   3.884425972007563*^9, 3.884426046786109*^9}, 3.884426133603594*^9, 
   3.884426169667329*^9, 3.8847550032016773`*^9, 3.884756740858726*^9, 
   3.88477101623179*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"4cf10e0e-7b0b-4e58-ad73-03ae0b191c4e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8844248199101048`*^9, 3.8844248739867277`*^9, {3.8844256268158617`*^9, 
   3.8844256366053677`*^9}, 3.884425684266301*^9, 3.8844259318479967`*^9, {
   3.884425972007563*^9, 3.884426046786109*^9}, 3.884426133603594*^9, 
   3.884426169667329*^9, 3.8847550032016773`*^9, 3.884756740858726*^9, 
   3.884771016233088*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"0c264ff4-47ac-43a7-bb46-2792f65443dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8844248199101048`*^9, 3.8844248739867277`*^9, {3.8844256268158617`*^9, 
   3.8844256366053677`*^9}, 3.884425684266301*^9, 3.8844259318479967`*^9, {
   3.884425972007563*^9, 3.884426046786109*^9}, 3.884426133603594*^9, 
   3.884426169667329*^9, 3.8847550032016773`*^9, 3.884756740858726*^9, 
   3.8847710162348137`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8682ee09-6e27-400c-8eb0-cbdf92b68365"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8844248199101048`*^9, 3.8844248739867277`*^9, {3.8844256268158617`*^9, 
   3.8844256366053677`*^9}, 3.884425684266301*^9, 3.8844259318479967`*^9, {
   3.884425972007563*^9, 3.884426046786109*^9}, 3.884426133603594*^9, 
   3.884426169667329*^9, 3.8847550032016773`*^9, 3.884756740858726*^9, 
   3.884771016236023*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"e4323f08-b59a-4279-bf9f-d62bce38dfc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"void", ".", "v1"}], "\[IndentingNewLine]", 
 RowBox[{"void", ".", "v2"}], "\[IndentingNewLine]", 
 RowBox[{"void", ".", "v3"}]}], "Input",
 CellChangeTimes->{{3.8844260873985558`*^9, 3.88442609825592*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"cd4adbd0-9411-415a-9773-ad4859c58356"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "a0a1b1", ",", "0", ",", "a1b0b1", ",", "0", ",", "a0a1b0b1", ",",
    "a0a1b1", ",", "a1b0b1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8844260992619543`*^9, 3.8844261735708447`*^9, 
  3.884756743147299*^9, 3.884771018349831*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"73fce12e-6a8c-476a-952b-5bdb8f7e65b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "a0a1b0"}], "+", 
    FractionBox["\[Mu]", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "a1b0b1"}], "+", "b0b1"}], ",", 
   RowBox[{
    RowBox[{"-", "a0a1b0"}], "+", 
    FractionBox["\[Mu]", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "a0a1b1b0"}], "+", "a0b0b1"}], ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8844260992619543`*^9, 3.8844261735708447`*^9, 
  3.884756743147299*^9, 3.8847710183517427`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"4d7db762-f113-4913-b804-3248d0ea7a48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"a0a1", "-", "a0a1b1"}], ",", 
   RowBox[{
    RowBox[{"-", "a0b0b1"}], "+", 
    FractionBox["\[Mu]", "2"]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "a0b0b1"}], "+", 
    FractionBox["\[Mu]", "2"]}], ",", "0", ",", 
   RowBox[{"a0a1b0", "-", "a0a1b1b0"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8844260992619543`*^9, 3.8844261735708447`*^9, 
  3.884756743147299*^9, 3.88477101835437*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"289b55ee-06a8-47b9-84ee-31b4f8223f17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"goodvoid", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"void", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a0a1", "\[Rule]", "0"}], ",", 
       RowBox[{"b0b1", "\[Rule]", "0"}], ",", 
       RowBox[{"a0a1b1", "\[Rule]", "0"}], ",", 
       RowBox[{"a1b0b1", "\[Rule]", "0"}], ",", 
       RowBox[{"a0a1b0b1", "\[Rule]", "0"}], ",", 
       RowBox[{"a0a1b0", "\[Rule]", 
        RowBox[{"\[Mu]", "/", "2"}]}], ",", 
       RowBox[{"a0b0b1", "\[Rule]", 
        RowBox[{"\[Mu]", "/", "2"}]}], ",", 
       RowBox[{"a0a1b1b0", "\[Rule]", 
        RowBox[{"\[Mu]", "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UpperTriangularize", "[", 
   RowBox[{"Collect", "[", 
    RowBox[{"goodvoid", ",", "\[Alpha]"}], "]"}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.884412558715591*^9, 3.884412603676888*^9}, {
   3.884412637426293*^9, 3.8844126739806957`*^9}, {3.8844135290491962`*^9, 
   3.884413580446547*^9}, 3.884413698084937*^9, {3.884413728327642*^9, 
   3.8844137305342913`*^9}, {3.8844260807414303`*^9, 3.884426084918004*^9}, {
   3.8847552440996027`*^9, 3.884755247766008*^9}, {3.884770987430735*^9, 
   3.884771027815298*^9}, {3.884771072932765*^9, 3.884771075500038*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4c8bdab5-b00e-4d11-ac9a-ccb38a34656d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0", 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      FractionBox["\[Mu]", "2"], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0", 
      FractionBox["\[Mu]", "2"], "0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0", 
      FractionBox["\[Mu]", "2"], 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      FractionBox["\[Mu]", "2"], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[Mu]", "2"], 
      FractionBox["\[Mu]", "2"], 
      FractionBox["\[Mu]", "2"], "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], 
      FractionBox["\[Mu]", "2"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]"}], ")"}]}], "+", 
       FractionBox["\[Mu]", "2"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.884412593714499*^9, 3.8844126044341717`*^9}, {
   3.884412641993011*^9, 3.8844126745655327`*^9}, {3.884413532505365*^9, 
   3.8844135822752438`*^9}, 3.884413699622465*^9, 3.8844137310394793`*^9, 
   3.884426174406008*^9, {3.8847552329563828`*^9, 3.884755248501392*^9}, 
   3.884756753618372*^9, {3.884771006223052*^9, 3.8847710285893173`*^9}, 
   3.884771075856481*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"2b002ecb-6aea-46d9-aa8e-\
03be0af86238"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eigs", "=", 
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"goodvoid", "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "38"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8844136199029512`*^9, 3.884413620110689*^9}, {
  3.884413663112137*^9, 3.884413682177986*^9}, {3.88441375749273*^9, 
  3.8844138052362633`*^9}, {3.884413844920138*^9, 3.884413845954875*^9}, {
  3.884426188595459*^9, 3.884426189168202*^9}, {3.884754207936317*^9, 
  3.8847542086195383`*^9}, {3.884756330913004*^9, 3.884756332104808*^9}, {
  3.884756642486418*^9, 3.884756667418805*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"79674ed4-f593-4990-aee6-e27987b6e3cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox["1", "76"], " ", 
    RowBox[{"(", 
     RowBox[{"36", "-", 
      RowBox[{"4", " ", 
       SqrtBox["5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"4", " ", 
          SqrtBox["5"]}]}], ")"}], " ", "\[Mu]"}], "-", 
      SqrtBox[
       RowBox[{"688", "-", 
        RowBox[{"144", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"1360", " ", "\[Mu]"}], "-", 
        RowBox[{"16", " ", 
         SqrtBox["5"], " ", "\[Mu]"}], "+", 
        RowBox[{"1201", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"160", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "76"], " ", 
    RowBox[{"(", 
     RowBox[{"36", "-", 
      RowBox[{"4", " ", 
       SqrtBox["5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"4", " ", 
          SqrtBox["5"]}]}], ")"}], " ", "\[Mu]"}], "+", 
      SqrtBox[
       RowBox[{"688", "-", 
        RowBox[{"144", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"1360", " ", "\[Mu]"}], "-", 
        RowBox[{"16", " ", 
         SqrtBox["5"], " ", "\[Mu]"}], "+", 
        RowBox[{"1201", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"160", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "38"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "7144"}], " ", "\[Mu]"}], "+", 
        RowBox[{"11704", " ", 
         SqrtBox["5"], " ", "\[Mu]"}], "-", 
        RowBox[{"42104", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"2432", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"292182", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "-", 
        RowBox[{"53694", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"80788", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"39558", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"376", " ", "#1"}], "-", 
        RowBox[{"616", " ", 
         SqrtBox["5"], " ", "#1"}], "-", 
        RowBox[{"10552", " ", "\[Mu]", " ", "#1"}], "-", 
        RowBox[{"2560", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", "#1"}], "+", 
        RowBox[{"12756", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"6246", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"17997", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "-", 
        RowBox[{"3070", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "+", 
        RowBox[{"508", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3658", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"94", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2000", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"66", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"78", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "38"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "7144"}], " ", "\[Mu]"}], "+", 
        RowBox[{"11704", " ", 
         SqrtBox["5"], " ", "\[Mu]"}], "-", 
        RowBox[{"42104", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"2432", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"292182", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "-", 
        RowBox[{"53694", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"80788", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"39558", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"376", " ", "#1"}], "-", 
        RowBox[{"616", " ", 
         SqrtBox["5"], " ", "#1"}], "-", 
        RowBox[{"10552", " ", "\[Mu]", " ", "#1"}], "-", 
        RowBox[{"2560", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", "#1"}], "+", 
        RowBox[{"12756", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"6246", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"17997", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "-", 
        RowBox[{"3070", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "+", 
        RowBox[{"508", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3658", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"94", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2000", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"66", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"78", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "38"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "7144"}], " ", "\[Mu]"}], "+", 
        RowBox[{"11704", " ", 
         SqrtBox["5"], " ", "\[Mu]"}], "-", 
        RowBox[{"42104", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"2432", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"292182", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "-", 
        RowBox[{"53694", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"80788", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"39558", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"376", " ", "#1"}], "-", 
        RowBox[{"616", " ", 
         SqrtBox["5"], " ", "#1"}], "-", 
        RowBox[{"10552", " ", "\[Mu]", " ", "#1"}], "-", 
        RowBox[{"2560", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", "#1"}], "+", 
        RowBox[{"12756", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"6246", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"17997", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "-", 
        RowBox[{"3070", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "+", 
        RowBox[{"508", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3658", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"94", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2000", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"66", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"78", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "38"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "7144"}], " ", "\[Mu]"}], "+", 
        RowBox[{"11704", " ", 
         SqrtBox["5"], " ", "\[Mu]"}], "-", 
        RowBox[{"42104", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"2432", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"292182", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "-", 
        RowBox[{"53694", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"80788", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"39558", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"376", " ", "#1"}], "-", 
        RowBox[{"616", " ", 
         SqrtBox["5"], " ", "#1"}], "-", 
        RowBox[{"10552", " ", "\[Mu]", " ", "#1"}], "-", 
        RowBox[{"2560", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", "#1"}], "+", 
        RowBox[{"12756", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"6246", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "#1"}], "+", 
        RowBox[{"17997", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "-", 
        RowBox[{"3070", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "3"], " ", "#1"}], "+", 
        RowBox[{"508", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"28", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"3658", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"94", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"2000", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"66", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"78", " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox["5"], " ", "\[Mu]", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.884413620611195*^9, {3.884413674643917*^9, 3.88441368269765*^9}, {
   3.8844137759256563`*^9, 3.8844138059403267`*^9}, 3.884413847152462*^9, 
   3.884426191164136*^9, 3.884755644927602*^9, 3.8847563333870077`*^9, 
   3.884756669199225*^9, 3.884756759195612*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"1a37ec29-c7ba-4633-b864-4b3fb67ac740"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"eigs", "[", 
    RowBox[{"[", "4", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8844138486607723`*^9, 3.884413855732045*^9}, {
  3.8844174855481367`*^9, 3.88441753112875*^9}, {3.884417856793049*^9, 
  3.884417889496616*^9}, {3.8844182159187326`*^9, 3.884418221440436*^9}, {
  3.884426197348268*^9, 3.884426197626011*^9}, {3.8847556517153597`*^9, 
  3.884755695740925*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"4deb9a10-14bf-4c02-ad17-02719469b0a4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt13k4VV0XAPCUZAolojnV24DQQJSWQiSEjCndUK9IRYXSW2hSqcxFPg1C
qZcihdSiiPoM91zzde89d6CU4RoLGb7d83x/nOc8v+fsc/Y6Z++91j5LPY87
HJo6ZcqUbnL8Oa8F1R+Tk2J06/S9c41TCsdHlkWOjIpxbPbVLSptpfAiT++v
gSExxvh2hz/oLIV1q2w8v3aKUT/kelf+aCkYzLrErmoSo5ZjgiFH7QOYiPq+
JOWIUa8/JUjV6QM4XK1+tv6AGF9p01FQ/QGCay/5//2+BxeEHqf2FH+E+nq5
H6UHu3Hp1sxox+JyWFhyfI7Bgi6UzTFUVIupgHy/sumK3B8Ynaqq32v/GRhR
er0tEd9RPfRQYcfq/8JwbGgkQgduvC5XUs2sgjQFnvpdwVfM0ldTTYqogRQr
vcC6a+2o2nrxi6EUEyKOHgxZvbMNndfeBKdnTODd8kgpMm1D/xbHwP5/mWD0
0r1k19Y2XLrduO/mCyb0DzlJH1vfhqtuSVVhPhMOXrC6m7uwDTfU65QqlDDB
JHZ9weZ+EfaxgyVc65kw8Wb6sM09EQrv/d54/TcT9rKnLqATRFiuxV7XPc6E
12OTcCJahNdTZIxtp1BwbNvo1djLIvw7UipAdjoF3C89c5uOi9Dt7ccFfgoU
FHObDBhmIiy99Cnzv0soCJ2WFRzYLURT+Rt7Rk3J/UkeUowOIbYc6sn7aU6B
p45ygo1IiHduNC3vs6DAyv1c7qoWIUZ+L9Xl76JALc+2m1cmxDVBnsUZeyh4
5TnguStFiMOsPaN1nhT0lG6xXb5LiOGntWMfXqBA6NLHmbVDiL99Rbb7wilo
6E73mzQRImf/Ot6ciyQ+dcVrbH0hTvQmHb1whYIbAYKP0RpCtLdxVjK6ScGq
pVcMx0cE6L9gRo5pMgUHw2qXNz4RYKi6/WRSLgXOLfe3ctMEaDAuJZr2isS7
7oRrW6oAHzkZnPDLp2BDm1JUf7wAfXJ1L6wvoEDa0mFAIVyAQ12JmzLfUZCt
2FBq4SZAltkvxvxKCtJ80lttHQV4cVdWr8dnCu6Wnh5y2i3AqB9esg++UBB+
UnW1t7kAH2yUrZ9XTYFjk0t0mJ4Aub8mI/spCn6nsj0KZQSYdLK+ZFUrBb2/
skJKJAVYYFklacahoM0uNLZiko99ds55+7gU1Exd8KlhiI89z60tr9AUPDq8
X7tfwMcEkdz8IhEFlmv5v9cU8VHmxcecR50UGF99obIun49rmGO5cV0UrOOH
6Ri+4CNDKk8iopuC+bFLvSwy+Hj4WscZZzEZjyHPL16x5LpW231ePwUJ79rv
pvjycYpvvJrvCAUeIcnnDQ7x8Y2vxTUYJd97/W5v1gE+xnQJM2b9pqDoSYGO
tBMfl23dSz8bo4AXd+PTSeBjyxHGtIJJCjJtTZ4rGPExVngwKXAKC07IDMU8
3cDH9OvXP6+WYMHUCx776dV8XDquKr45lQUrffUGrebwcabMpIL2dBb0Lv/a
0q7Ax4gVCvpVxIV0MobJ8HGDp2z731IsuJMlreo/TqN1PJuKn8ECfli2qRmL
xh0q3CdlMiwI/DlX8WwFjVWOFpSFLAskj4azc4ppDJ8leaKCeLWLY8D8TBrd
HTkziuVIe+3R1P5QGkWJ4YfOziTt07x8VwXQOHarXVJAnKhWvdHjMI0HnQtl
zBRY8Hbag6rPdjR29J3dPElse0bm7qQ5jV8OO3u7KJJ4egK9Nm6mUXX6Pz+e
EUuyzUcfrKBx0aPnUlZK5Hm7c8ob59E4k35/N454VblajLwSjdvYa8NaiIuM
IvZtn05j10bZt/NnscDmRefKkFEe/jTztNhLzF/hNPCvmIfac62XJRAH3nv/
XtTGQ+fLfOsq4sQrMU67a3mYVn0hXGc2ef7Y6JLLZTw8nVsb6U5cFODdVVTI
w3MMx8aLxNbfqt/0ZvOQYW/k84SY3mdw8a/H5Lpi7pbPxIGsB7b7kniYta3X
/iuxpKXsvNhbPPz1Wjtjkjjx3cn2iovk/sBMAxVl0t967ovxEB76vE6VXElc
9GTHufXHeJin5Ca3kdh60QuLI148DDq0xAqIeXHqyvddeTjl93Y0Jw6Qucir
t+HhxCXlI5bEkhe6nsqa8rBV57u5BXHioNNpk008FD9b7Lj9T3++aBKkzcPn
m+bGGv7pj14l/1yDh7k5Gya0iM9tkfg3WY2Hhur/1CwkNk5qsbmmwMNyCi3l
iCeGXvYES/LQmy70GyLvU+Jw/fbhUS6qtmvqc4gjcjx1nXq56LaGnYHEZvKb
KdOvXEx9FFV8n1jqiHLgOg4X3w4qBJ0jrijvnL2UxcUNEbosJ+JIjbI8xUou
PjxWVqtJbHUhxXHiHRerMh76T5DxkuecGurK46Lg26OsauKaTTaJrU+5GPkp
43IScXTCCoMv97nIy789fpDYvn+8qSCBi74KZrNWEtc/y1ZPDOeis0TxjMw/
80v6atGlYC5qTWd0HCR2OXTA/aQ/F4McohnqxOxFSv+xc+Pi2aII5fNkfqaE
dhjDbi6mnza31iT2aC7haZtzsb4iQa2BzG9BTMASOT0uxj+d6bOI+FHPztKR
v7jo0+r8/R1ZH967NDw7Fvx5/xOjbsQdknVp5dJcbPe6VnlVngU9wRtWhvE5
WPnUcayQrL8X9fKVxxo5mL5yVpsxcYBeu8/+Kg6OzO9zfE/W7+CPhCyjAg5K
bZ1b+0qaBb/3/9Ieus3BBr0mpRCy/ouLamtElznoH+unzSf54fzcJ8dZoRx8
//5WtRnxVMr1Zc7fHMyJkU+cJskCabOiDb7AwUJGnoELyT9fHsQ2uG7kYNJb
P0YayU9R475BFpokPh0T6S6SvxTfzC9YPpeDuyn3usAJClTX/LOZ7mlFxrNN
u5xJ/lumZLLdMbUVt/GZx08NUnBLV3DWN64Vf+bJMU4NUDBsF5EXFtmK+hrq
WidIfq2KKVv+b2Ar8nSqnN17KTilvHOGlEUr7uju6Jsk+fuTqkPVGzEbX5cF
6UQIKdA1GJCsaWPju0veTBBQkOwSb9zWwsZ7j59Yj5B6cPxuY7ZSGRtvHh1v
OkDqhdo895gjd9nIj6k2+d1Ege9Cb+f520h7rtUTvyoK6o2n39bTZ+OWnfxl
30i92uqRUWGhycbdw11hf+qZ8v2OTadU2Hjapllg8onU3yX+86u/t2BTrIN9
PVKgsDyIfz62BT96nLulT+pr7ppIX6GoGZ9/s5gmjqNgMcUo1GxpRtWQaw19
MRREBRtKn65pxmPbQ6p7b1NwqOxH+ozCZry99cJ60Q0Sr4eNQOtWM/68aDie
ROr9PzGzXYM3NaPplhK0CyT1bTjFXP5mE/r/O6+o25qC/NTT8U4RTXjHREI9
xIoCDXNbUWpwE8bMjqudIPuR3zGTYXqeTVj7ac4uCbJ/ydb0LHY2aEK9uq85
7E0UzDmwcv1DQSPqrtSh+csooMtfLtHXb0SJcolBy19MOLdnxGyTViMqTfLN
4geZoCYwOWKk0YjOfj/uc/qYYDdW+3KrQiO+jMoO9e5iQsm6nu0WXxvQWOL9
mJ2ACQ/urznkmtiAzzosSlK/MMHzTNrTsz/r0YqrEjDvHhPatRLW4es6PNHa
NjKxnglrzqf3dDyrQ+pK3G4HXSYcq83Pmv2wDl28It8+0mLCcECjxuEbdZhu
H8Q3WsEE2TdzlWcy6tA0oiDdUpUJutuSB/bK1KFRY2ZOgbgWQp3uv/rpzsJU
5aOaXQG1MOv8U/21EhRquin0jB2uAS19sVb6QBVOifdRkjevgotm3czCkAoc
POlvxyr+DCqO2dFucz+gDmNZo9ecCsj9Wa5YubwIr9gXRPmHlkF6a/vN75ey
ce7qFysmo0thv/2CV61e8ThtNMco6fo7KJQNbfhwOg6Y1yL9PQbewEahxKJw
1xyw39+z4Nbnl7Cs9+2I0YdCCAzIVRd3ZsLOtJZqW9cPcOUE/5uOfSKY28ye
NpRfAaZ9TZczCv/G2weawnTfVMFDRopy7OtkrLBdONNuNgWd+30SVuzOwu6l
KudZyXXQ3pLRL7E5D0+f0jx4W7URXh87xVDUL8QmjpLD4cpmOKNyZ82pQkTG
mS3fZli3wiKNzna57x/wo6bB9Y/TeSDOjG23NvyEf8kUdzy25EN0zYDm7j2f
cWGxn/n0SAG4lXrL7D1Avtvo1KeBQiGc9b/Glc+pxV/27zzKV7RBispDq3Iv
Cls3HJi/4lI7lA/kmzFnkXF2UZqlwfkKiQXLziQX1KN6fJur5MIOqPk1sSPY
tBGz3R9kDoR8B7+is5PKvU3oYnzBsvLdD8gPPOJ9P6wFX3r4axiNdULYh8jB
BzKtOCxrOq3QqRsqF/YK9r3ioAO1WX/h3R7onbzUzt7OQ9nNcqXF/+mBovZY
ds1OHpY+Zu/al9YDJsvr6j/Y8VA35MzBe9k98OuXsDnLg4cKi99EqZf3wL4d
sotDz/Lw89F1IpX+Hkjur3q4IJeHJtKroxWsxSC6PnHSaymNwwHD87LtxZCx
KFvOdRWNOa0V6TYuYjDQc3xirUP2NTmH30Z5iqE+7lzvRmOyb3J6/FX2jBgm
PskVS7vR+CZtsfGMDDEknI/dmhNN47GZ4oqMZ2JI9mUtf3yHxr+C3zvseCkG
ia1dikmpNMZb7fe5XCwG6biMwYjnNAb2JcdNqxNDTrfksHMljWvcfRelNYvh
ipRI0rqWRkGZ4dPtPDEUy99U3dZIo93d5vfh38WwaNDYUrONRumpT3YuFYuh
krHNZ0knjegXXF8yKIZaSuamSj+NQQ07DjBGxTB2K+G17AiN//9/hSG+sG1y
ksb/AQqb+cw=
       "]]},
     Annotation[#, "Charting`Private`Tag$30987#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{975., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.49999997474834795`, 0.2824269319663272}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.884413858221726*^9, {3.884417499060699*^9, 3.884417531841146*^9}, {
   3.884417857443728*^9, 3.884417889892519*^9}, {3.884418216292263*^9, 
   3.884418221832077*^9}, 3.884426198440956*^9, {3.8847556521476507`*^9, 
   3.884755696151416*^9}, 3.8847566719241734`*^9, 3.884756761981297*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"135cb42d-bc10-4828-9c9f-f51cfe4bd84b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"eigs", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.884417911944571*^9, 3.884417949075923*^9}, {
  3.884418192453524*^9, 3.8844181927661123`*^9}, {3.884426208115291*^9, 
  3.8844262083915577`*^9}, {3.8847563519252768`*^9, 3.8847563628310537`*^9}, {
  3.884756420791263*^9, 3.8847564608813457`*^9}, {3.884756514224866*^9, 
  3.884756514421957*^9}, {3.88475668701932*^9, 3.884756688826532*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"01aefd1a-7248-4c46-b3d4-59b8cd1dbdc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Mu]", "\[Rule]", 
     RowBox[{
      FractionBox["2", "11"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["5"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8844179163326063`*^9, 3.884417972374979*^9}, 
   3.884418193390662*^9, 3.8844262090237503`*^9, {3.884756344145824*^9, 
   3.884756364032494*^9}, {3.884756428393279*^9, 3.884756462159889*^9}, 
   3.8847565151245337`*^9, 3.884756689426222*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"bded3593-2aa6-423e-b7c4-4d947c09023b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"final", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"goodvoid", " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "38"}]}], ",", 
      RowBox[{"\[Mu]", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884418241308386*^9, 3.88441826181181*^9}, {
  3.8844262298505*^9, 3.8844262307447968`*^9}, {3.884756704878748*^9, 
  3.884756705139249*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"9e257f4d-dd6f-4bf2-9601-2d1dee68252a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SqrtBox["5"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox["5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.884418248473302*^9, 3.88441828794506*^9}, {
   3.8844262212662067`*^9, 3.884426237512331*^9}, 3.8847567093918343`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"438b7b93-e317-4509-90cf-ba1e493506aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigenvalues", "[", "final", "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.88441826976716*^9, 3.884418282316908*^9}, {
  3.884426241001334*^9, 3.8844262413923683`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"a6d25468-5359-43df-bb91-120e22cee61e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.6763908494472881`", ",", "0.6737620787507357`", ",", 
   "0.35672639670477396`", ",", "0.09149455134604524`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.884418272894423*^9, 3.884418290344941*^9}, 
   3.884426242385056*^9, 3.88475671137144*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"8288b7f7-3185-474b-b799-3c67001490db"]
}, Open  ]]
},
WindowSize->{1246, 1376},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1683, 36, 234, "Input",ExpressionUUID->"5d5cbe6e-46a9-49d5-9689-a410438d0d73"],
Cell[2266, 60, 1654, 41, 105, "Output",ExpressionUUID->"db55dea7-af06-4cf3-87c7-0a306c136a74"],
Cell[3923, 103, 1563, 37, 191, "Output",ExpressionUUID->"47ad5c50-f750-442d-929c-159aaf430a27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5523, 145, 1453, 38, 101, "Input",ExpressionUUID->"2032899f-1ef4-4744-bbe7-7b3be01c28ec"],
Cell[6979, 185, 1415, 40, 53, "Output",ExpressionUUID->"bca724f8-3979-43c2-9042-0a8a5312c3c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8431, 230, 1557, 40, 101, "Input",ExpressionUUID->"c5c1aa65-8f4c-4699-a481-1e5abd8870fb"],
Cell[9991, 272, 4605, 134, 263, "Output",ExpressionUUID->"dde14a66-234a-4a4f-a86b-a0e6bf3c6060"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14633, 411, 3582, 103, 308, "Input",ExpressionUUID->"0e1c822b-298a-4f9f-8d8f-4d7ea9e3036a"],
Cell[18218, 516, 450, 7, 35, "Output",ExpressionUUID->"ff079044-3a8f-4fc0-b9b4-5481104acdda"],
Cell[18671, 525, 448, 7, 35, "Output",ExpressionUUID->"68618fd9-eec6-4086-b203-124b5dc9c468"],
Cell[19122, 534, 447, 7, 35, "Output",ExpressionUUID->"4cf10e0e-7b0b-4e58-ad73-03ae0b191c4e"],
Cell[19572, 543, 570, 11, 35, "Output",ExpressionUUID->"0c264ff4-47ac-43a7-bb46-2792f65443dc"],
Cell[20145, 556, 572, 11, 35, "Output",ExpressionUUID->"8682ee09-6e27-400c-8eb0-cbdf92b68365"],
Cell[20720, 569, 570, 11, 35, "Output",ExpressionUUID->"e4323f08-b59a-4279-bf9f-d62bce38dfc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21327, 585, 309, 5, 78, "Input",ExpressionUUID->"cd4adbd0-9411-415a-9773-ad4859c58356"],
Cell[21639, 592, 371, 7, 35, "Output",ExpressionUUID->"73fce12e-6a8c-476a-952b-5bdb8f7e65b4"],
Cell[22013, 601, 602, 16, 50, "Output",ExpressionUUID->"4d7db762-f113-4913-b804-3248d0ea7a48"],
Cell[22618, 619, 556, 13, 50, "Output",ExpressionUUID->"289b55ee-06a8-47b9-84ee-31b4f8223f17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23211, 637, 1369, 30, 55, "Input",ExpressionUUID->"4c8bdab5-b00e-4d11-ac9a-ccb38a34656d"],
Cell[24583, 669, 4885, 143, 320, "Output",ExpressionUUID->"2b002ecb-6aea-46d9-aa8e-03be0af86238"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29505, 817, 774, 17, 31, "Input",ExpressionUUID->"79674ed4-f593-4990-aee6-e27987b6e3cf"],
Cell[30282, 836, 12217, 334, 470, "Output",ExpressionUUID->"1a37ec29-c7ba-4633-b864-4b3fb67ac740"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42536, 1175, 619, 14, 31, "Input",ExpressionUUID->"4deb9a10-14bf-4c02-ad17-02719469b0a4"],
Cell[43158, 1191, 6728, 129, 620, "Output",ExpressionUUID->"135cb42d-bc10-4828-9c9f-f51cfe4bd84b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49923, 1325, 591, 11, 31, "Input",ExpressionUUID->"01aefd1a-7248-4c46-b3d4-59b8cd1dbdc9"],
Cell[50517, 1338, 810, 23, 53, "Output",ExpressionUUID->"bded3593-2aa6-423e-b7c4-4d947c09023b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51364, 1366, 722, 20, 42, "Input",ExpressionUUID->"9e257f4d-dd6f-4bf2-9601-2d1dee68252a"],
Cell[52089, 1388, 7846, 289, 340, "Output",ExpressionUUID->"438b7b93-e317-4509-90cf-ba1e493506aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59972, 1682, 291, 6, 31, "Input",ExpressionUUID->"a6d25468-5359-43df-bb91-120e22cee61e"],
Cell[60266, 1690, 434, 9, 35, "Output",ExpressionUUID->"8288b7f7-3185-474b-b799-3c67001490db"]
}, Open  ]]
}
]
*)


